From Gross-Manes to Alday-Maldacena

Minimal surfaces govern the classical limit of several important observables in string theory. Two basic examples are the Gross--Manes saddle for high-energy string scattering in flat space and the Alday--Maldacena surface for gluon scattering at strong coupling in ${\cal N}=4$ SYM. In this paper we study a family of null polygonal minimal surfaces in AdS interpolating between these two regimes by moving the cusps from a small region deep in the bulk to the AdS boundary. We do this both numerically and -- in interesting simplifying limits -- analytically. In particular, we derive the leading AdS-radius correction around flat space and show that the resulting classical amplitude agrees with the recent prediction of Alday, Armanini, H\"aring, and Zhiboedov, supporting an underlying worldsheet description of their bootstrap construction.

==> AreaCorrectionComparison.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     94014,       2207]
NotebookOptionsPosition[     89883,       2130]
NotebookOutlinePosition[     90316,       2147]
CellTagsIndexPosition[     90273,       2144]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Check compatibility with https://arxiv.org/pdf/2510.19909", "Section",
 CellChangeTimes->{{3.980931711123769*^9, 
  3.9809317209430304`*^9}},ExpressionUUID->"e94777ea-eb76-4ca0-978b-\
68e63647da09"],

Cell[CellGroupData[{

Cell["Setup from https://arxiv.org/pdf/2510.19909", "Subsection",
 CellChangeTimes->{{3.979308371486064*^9, 3.9793083868844967`*^9}, {
   3.9793705636625557`*^9, 3.979370565840691*^9}, 3.979843768259807*^9, {
   3.980931720417056*^9, 3.980931726417507*^9}, 
   3.995526379370632*^9},ExpressionUUID->"68bbad03-6de8-4e2b-a21a-\
9bad8c28e435"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Disk", " ", "integrand"}], ",", " ", 
    RowBox[{
     RowBox[{"equation", " ", "4.21", " ", "in", " ", 
      RowBox[{"https", ":"}]}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"arxiv", ".", "org"}], "/", "pdf"}], "/", "2510.19909"}]}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"h", "[", 
     RowBox[{"S_", ",", "T_", ",", "x_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"3", "S", 
        RowBox[{"(", 
         RowBox[{"S", "+", 
          RowBox[{"2", "T"}]}], ")"}]}], 
       RowBox[{"4", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"S", "+", "T"}], ")"}]}]], 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "T", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "S"}], "+", "T"}], ")"}]}], 
       RowBox[{"4", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"S", "+", "T"}], ")"}]}]], 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"1", "-", "x"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"3", 
        RowBox[{"(", 
         RowBox[{"S", "+", "T"}], ")"}]}], 
       RowBox[{"4", "\[Pi]"}]], 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"S", 
        RowBox[{"(", 
         RowBox[{"S", "+", 
          RowBox[{"2", "T"}]}], ")"}]}], 
       RowBox[{"4", "\[Pi]", 
        RowBox[{"(", 
         RowBox[{"S", "+", "T"}], ")"}]}]], 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x"}], "]"}], 
      RowBox[{"Log", "[", "x", "]"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{"T", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "S"}], "+", "T"}], ")"}]}], 
       RowBox[{"4", "\[Pi]", 
        RowBox[{"(", 
         RowBox[{"S", "+", "T"}], ")"}]}]], 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "x"}]}], "]"}], 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"Zeta", "[", "2", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox["S", "2"], 
          RowBox[{"2", "\[Pi]", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]], 
         RowBox[{"Log", "[", "x", "]"}]}], "+", 
        RowBox[{
         FractionBox[
          SuperscriptBox["T", "2"], 
          RowBox[{"2", "\[Pi]", 
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}]}]], 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "x"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"S", "-", "T"}], 
       RowBox[{"4", "\[Pi]", 
        RowBox[{"(", 
         RowBox[{"S", "+", "T"}], ")"}]}]], 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", "x"}], "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"T", "-", "S"}], 
       RowBox[{"4", "\[Pi]", 
        RowBox[{"(", 
         RowBox[{"S", "+", "T"}], ")"}]}]], 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"1", "-", "x"}]}], "]"}]}], "-", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["S", "2"], "-", 
        RowBox[{"4", "S", " ", "T"}], "+", 
        SuperscriptBox["T", "2"]}], 
       RowBox[{"4", "\[Pi]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
      RowBox[{"Zeta", "[", "2", "]"}]}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{" ", "S"}], 
       RowBox[{"4", "\[Pi]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
      RowBox[{"Log", "[", "x", "]"}]}], "+", 
     RowBox[{
      FractionBox["T", 
       RowBox[{"4", "\[Pi]", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"S", "+", "T"}], ")"}], "2"]}]], 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "x"}], "]"}]}], "-", 
     FractionBox["1", 
      RowBox[{"4", "\[Pi]", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"S", "+", "T"}], ")"}], "2"]}]]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9793084008165283`*^9, 3.979308688089748*^9}, {
   3.979370466893778*^9, 3.979370471187161*^9}, {3.979396478130116*^9, 
   3.979396478660239*^9}, 3.979396680481144*^9, {3.9795488189473763`*^9, 
   3.979548827805706*^9}, {3.9795492758242693`*^9, 3.979549288145461*^9}, 
   3.9809317294400187`*^9},
 CellLabel->
  "In[125]:=",ExpressionUUID->"7b80e931-d2d1-4e63-bfc1-75c00d6b01e6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Classical", " ", "saddle", " ", "for", " ", "Flat", " ", "Space"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[DoubleStruckCapitalK]", "[", 
      RowBox[{"S_", ",", "T_", ",", "x_"}], "]"}], "=", 
     RowBox[{
      SuperscriptBox["x", 
       RowBox[{"-", "S"}]], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "x"}], ")"}], 
       RowBox[{"-", "T"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"saddle", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"\[DoubleStruckCapitalK]", "[", 
           RowBox[{"S", ",", "T", ",", "x"}], "]"}], "]"}], "//", 
         "PowerExpand"}], "//", 
        RowBox[{
         RowBox[{"D", "[", 
          RowBox[{"#", ",", "x"}], "]"}], "&"}]}], "//", "FullSimplify"}], "//", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{"#", "==", "0"}], ",", "x"}], "]"}], "&"}]}], "//", 
     "First"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9793704757340727`*^9, 3.9793705455300694`*^9}, {
   3.97946891742187*^9, 3.979469049024765*^9}, {3.9794691823692627`*^9, 
   3.979469187644271*^9}, 3.979544918707221*^9, {3.979546012892597*^9, 
   3.979546014884469*^9}, 3.980931730704268*^9},
 CellLabel->
  "In[126]:=",ExpressionUUID->"47595a6c-f4ba-4b37-bb1d-cd3c09fe2241"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x", "\[Rule]", 
   FractionBox["S", 
    RowBox[{"S", "+", "T"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.9793705199157124`*^9, 3.979370546412744*^9}, 
   3.979387736716597*^9, 3.979390726507802*^9, 3.979468646621151*^9, {
   3.979468923907115*^9, 3.9794690502071657`*^9}, {3.979469185571618*^9, 
   3.979469187841247*^9}, {3.979544898500882*^9, 3.9795449190333843`*^9}, 
   3.979546993415948*^9, 3.979548829871934*^9, 3.9795494175501127`*^9, {
   3.980931731996893*^9, 3.980931752509159*^9}, {3.981194252952355*^9, 
   3.9811942599752617`*^9}, 3.9830821541064167`*^9, 3.984748687669878*^9, 
   3.99070206310019*^9, 3.995300651022085*^9, 3.995376869229165*^9, 
   3.995525984242752*^9, 3.995526383506871*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"a5e68090-f27f-4018-a7db-cd45b7cc0352"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Now", " ", "we", " ", "correct", " ", "the", " ", "saddle", " ", "for", " ",
    "AdS", " ", "in", " ", "perturbation", " ", "theory"}], "*)"}]], "Input",
 CellChangeTimes->{{3.9795460242475367`*^9, 3.979546034906383*^9}, {
  3.979546093383876*^9, 3.9795461127668753`*^9}, {3.979546349541504*^9, 
  3.9795463496380444`*^9}},ExpressionUUID->"1b473228-e5ae-474b-af50-\
5fd095e2681d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "saddle", " ", "now", " ", "is", " ", 
     SubscriptBox[
      RowBox[{"(", 
       SuperscriptBox["x", "*"], ")"}], "AdS"]}], " ", "=", " ", 
    RowBox[{
     SuperscriptBox["x", "*"], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["L", "2"]], "\[Delta]x", " ", "where", " ", "\[Delta]x",
       " ", "is", " ", "shown", " ", "analitically", " ", "to", " ", 
      "be"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]x", " ", "=", " ", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}]}], 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"h", "[", 
            RowBox[{"S", ",", "T", ",", "x"}], "]"}], ",", "x"}], "]"}]}], 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"Log", "[", 
           RowBox[{"\[DoubleStruckCapitalK]", "[", 
            RowBox[{"S", ",", "T", ",", "x"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", "2"}], "}"}]}], "]"}]], "/.", "saddle"}], "//", 
      "FullSimplify"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"saddleAdS", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"x", "->", 
       RowBox[{
        FractionBox["S", 
         RowBox[{"S", "+", "T"}]], "+", 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["L", "2"]], "\[Delta]x"}]}]}], "}"}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9795463618040752`*^9, 3.9795464098357763`*^9}, 
   3.979549309216667*^9, 3.9795493565885878`*^9, {3.980931742332753*^9, 
   3.980931767944821*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"55f9b5d6-9e17-4d73-a079-56fd6fca3d14"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Check", " ", 
    RowBox[{"correctness", ":", " ", 
     RowBox[{
     "the", " ", "saddle", " ", "equation", " ", "is", " ", "obeyed", " ", 
      "up", " ", "to", " ", "O", 
      RowBox[{"(", 
       SuperscriptBox["L", 
        RowBox[{"-", "3"}]], ")"}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"\[DoubleStruckCapitalK]", "[", 
         RowBox[{"S", ",", "T", ",", "x"}], "]"}], "]"}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"(", 
          RowBox[{"S", "+", "T"}], ")"}], 
         SuperscriptBox["L", "2"]], 
        RowBox[{"h", "[", 
         RowBox[{"S", ",", "T", ",", "x"}], "]"}]}]}], ",", "x"}], "]"}], "/.",
     "saddleAdS"}], "//", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{"L", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.97954646045533*^9, 3.979546512462816*^9}, 
   3.979549319046064*^9, 3.979549350403199*^9, {3.9809317842049007`*^9, 
   3.9809317858032*^9}, {3.995526410787095*^9, 3.995526411794633*^9}},
 CellLabel->
  "In[131]:=",ExpressionUUID->"777f043a-156d-4e8c-8e89-80c05545b85a"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "L"], "]"}], "4"],
  SeriesData[$CellContext`L, 
   DirectedInfinity[1], {}, 4, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.979546483995002*^9, 3.979546513827166*^9}, 
   3.979546999020073*^9, 3.979548835552267*^9, {3.979549315736538*^9, 
   3.979549320717806*^9}, {3.979549353512663*^9, 3.9795493610105553`*^9}, 
   3.9795494211131*^9, {3.98093177819949*^9, 3.980931789235858*^9}, 
   3.981194265775261*^9, 3.983082158359867*^9, 3.9847487087987432`*^9, 
   3.990702076469384*^9, 3.9953006669184437`*^9, 3.995376883914895*^9, 
   3.99552599934558*^9, {3.995526410092328*^9, 3.9955264120754232`*^9}},
 CellLabel->
  "Out[131]=",ExpressionUUID->"0ca97a83-7546-4d8a-8e2a-34e8a3df3be2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"The", " ", "full", " ", "tree"}], "-", 
    RowBox[{
    "level", " ", "amplitude", " ", "is", " ", "\[DoubleStruckCapitalA]"}]}], 
   " ", "=", " ", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"S", "+", "T"}]], 
    RowBox[{
     SuperscriptBox[
      SubscriptBox["\[Integral]", "0"], "1"], 
     RowBox[{
      FractionBox["dx", 
       RowBox[{"x", 
        RowBox[{"(", 
         RowBox[{"1", "-", "x"}], ")"}]}]], 
      RowBox[{"\[DoubleStruckCapitalK]", "[", 
       RowBox[{"S", ",", "T", ",", "x"}], "]"}]}]}]}]}], " ", "*)"}]], "Input",\

 CellChangeTimes->{{3.979388559484724*^9, 3.979388641034842*^9}, {
  3.979388750004013*^9, 3.9793887514987698`*^9}, {3.995300735762947*^9, 
  3.995300856194281*^9}, {3.9953009463158407`*^9, 3.995300946671797*^9}, {
  3.9955264260783873`*^9, 3.9955264344381037`*^9}},
 CellLabel->
  "In[132]:=",ExpressionUUID->"93c20843-9009-410f-8853-f10a02a713c1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", 
        RowBox[{"\[DoubleStruckCapitalK]", "[", 
         RowBox[{"S", ",", "T", ",", "x"}], "]"}], "]"}]}], "/.", "saddle"}], 
     "//", "PowerExpand"}], "//", "FullSimplify"}], "//", "PowerExpand"}], "//",
   "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.979388659650668*^9, 3.97938868002923*^9}},
 CellLabel->
  "In[133]:=",ExpressionUUID->"379932b0-afc5-4413-91ea-65a98bee12fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S", " ", 
   RowBox[{"Log", "[", "S", "]"}]}], "+", 
  RowBox[{"T", " ", 
   RowBox[{"Log", "[", "T", "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"S", "+", "T"}], ")"}], " ", 
   RowBox[{"Log", "[", 
    RowBox[{"S", "+", "T"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.9793886641332293`*^9, 3.979388680296352*^9}, 
   3.979389031605822*^9, 3.979390727984297*^9, 3.979548837283598*^9, 
   3.979549325866189*^9, 3.979549423434404*^9, 3.980931794364456*^9, 
   3.981194267218589*^9, 3.983082160229583*^9, 3.983082196901403*^9, 
   3.983082266582265*^9, 3.984748709915304*^9, 3.990702076519058*^9, 
   3.995300668650317*^9, 3.9953768841157427`*^9, 3.995526000392964*^9, 
   3.99552643657096*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"e88431fa-f196-4eae-8805-d92f3293734e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Note", " ", "that", " ", "the", " ", "flat", " ", "space", " ", 
    "contribution", " ", "does", " ", "not", " ", "get", " ", "corrected", " ",
     "at", " ", "order", " ", 
    SuperscriptBox["L", 
     RowBox[{"-", "2"}]], " ", " ", "by", " ", "the", " ", "saddle", " ", 
    "correction"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"Log", "[", 
          RowBox[{"\[DoubleStruckCapitalK]", "[", 
           RowBox[{"S", ",", "T", ",", "x"}], "]"}], "]"}]}], "/.", 
        "saddleAdS"}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"L", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
        "&"}]}], "//", "PowerExpand"}], "//", "FullSimplify"}], "//", 
    "PowerExpand"}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.979798874337276*^9, 3.9797989399065657`*^9}, {
  3.979804685918529*^9, 3.9798047144435997`*^9}, {3.979821563542835*^9, 
  3.9798215726911917`*^9}, {3.9798880148312473`*^9, 3.97988801531528*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"6e98482e-72e6-4808-a297-1f5105aa4f2b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"S", " ", 
      RowBox[{"Log", "[", "S", "]"}]}], "+", 
     RowBox[{"T", " ", 
      RowBox[{"Log", "[", "T", "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"S", "+", "T"}], "]"}]}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "L"], "]"}], "3"],
    SeriesData[$CellContext`L, 
     DirectedInfinity[1], {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`L, 
   DirectedInfinity[
   1], {$CellContext`S Log[$CellContext`S] + $CellContext`T 
     Log[$CellContext`T] - ($CellContext`S + $CellContext`T) 
    Log[$CellContext`S + $CellContext`T]}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.979798890653223*^9, 3.9797989335909767`*^9}, 
   3.979804718061777*^9, 3.98093179927038*^9, 3.9811942713326817`*^9, 
   3.984748716340765*^9, 3.9907020791486273`*^9, 3.995300672985022*^9, 
   3.995526004708185*^9, 3.9955264427195272`*^9},
 CellLabel->
  "Out[134]=",ExpressionUUID->"0d998594-c6e0-45e7-82c2-ea90c8e373bd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison to our result", "Subsection",
 CellChangeTimes->{{3.979314674861103*^9, 3.979314683124461*^9}, 
   3.979370458970503*^9, 3.979388554419796*^9, {3.9794693017563133`*^9, 
   3.9794693024241247`*^9}, 3.979546977076975*^9, 3.9795470913579617`*^9, {
   3.98093180684798*^9, 
   3.980931808176278*^9}},ExpressionUUID->"809e37d4-4a3a-4ecb-b2b2-\
d7679bb68b85"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "our", " ", "correction", " ", "\[Delta]Area", " ",
      "in", " ", "the", " ", "expansion", " ", 
     SubscriptBox["Area", "AdS"]}], " ", "=", " ", 
    RowBox[{"Area", " ", "+", " ", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["L", "2"]], "\[Delta]Area"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"NOTE", ":", " ", 
    RowBox[{
     RowBox[{"the", " ", "result", " ", "is", " ", "crossing"}], "-", 
     RowBox[{"symmetric", " ", "albeit", " ", "not", " ", "manifestly"}]}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ourResultNotNormalized", "=", 
    RowBox[{
     RowBox[{"\[DoubleStruckCapitalT]", " ", 
      RowBox[{"Log", "[", 
       FractionBox["\[DoubleStruckCapitalS]", "\[DoubleStruckCapitalT]"], 
       "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[DoubleStruckCapitalS]", "+", "\[DoubleStruckCapitalT]"}], 
       ")"}], " ", 
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"\[DoubleStruckCapitalS]", "+", "\[DoubleStruckCapitalT]"}], 
        "\[DoubleStruckCapitalS]"], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["L", "2"]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["\[DoubleStruckCapitalS]", "2"]}], "+", 
            SuperscriptBox["\[DoubleStruckCapitalT]", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox[
             RowBox[{
             "\[DoubleStruckCapitalS]", "+", "\[DoubleStruckCapitalT]"}], 
             "\[DoubleStruckCapitalS]"], "]"}], "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            RowBox[{
            "\[DoubleStruckCapitalS]", "+", "\[DoubleStruckCapitalT]"}], 
            "\[DoubleStruckCapitalT]"], "]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[DoubleStruckCapitalT]", "2"], " ", 
          RowBox[{"Log", "[", 
           FractionBox["\[DoubleStruckCapitalT]", 
            RowBox[{
            "\[DoubleStruckCapitalS]", "+", "\[DoubleStruckCapitalT]"}]], 
           "]"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"-", 
             
             FractionBox["\[DoubleStruckCapitalT]", 
              "\[DoubleStruckCapitalS]"]}]}], "]"}]}], 
         SuperscriptBox["\[Pi]", "2"]], "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox[
           RowBox[{
           "\[DoubleStruckCapitalS]", "+", "\[DoubleStruckCapitalT]"}], 
           "\[DoubleStruckCapitalS]"], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[DoubleStruckCapitalS]"}], "-", 
              "\[DoubleStruckCapitalT]"}], ")"}], " ", 
            "\[DoubleStruckCapitalT]"}], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[DoubleStruckCapitalS]", "2"], " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"-", 
                
                FractionBox["\[DoubleStruckCapitalT]", 
                 "\[DoubleStruckCapitalS]"]}]}], "]"}]}], 
            SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Log", "[", 
          FractionBox["\[DoubleStruckCapitalT]", "\[DoubleStruckCapitalS]"], 
          "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            SuperscriptBox["\[DoubleStruckCapitalT]", "2"], "3"], "-", 
           FractionBox[
            RowBox[{
            "2", " ", "\[DoubleStruckCapitalS]", " ", 
             "\[DoubleStruckCapitalT]", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"-", 
                
                FractionBox["\[DoubleStruckCapitalT]", 
                 "\[DoubleStruckCapitalS]"]}]}], "]"}]}], 
            SuperscriptBox["\[Pi]", "2"]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"3", " ", "\[DoubleStruckCapitalS]", " ", 
          RowBox[{"(", 
           RowBox[{"\[DoubleStruckCapitalS]", "+", 
            RowBox[{"2", " ", "\[DoubleStruckCapitalT]"}]}], ")"}], " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            RowBox[{"-", 
             
             FractionBox["\[DoubleStruckCapitalT]", 
              "\[DoubleStruckCapitalS]"]}]}], "]"}]}], 
         SuperscriptBox["\[Pi]", "2"]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
           "\[DoubleStruckCapitalS]", "-", "\[DoubleStruckCapitalT]"}], ")"}],
           " ", 
          RowBox[{"(", 
           RowBox[{
           "\[DoubleStruckCapitalS]", "+", "\[DoubleStruckCapitalT]"}], ")"}],
           " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"3", ",", 
            FractionBox["\[DoubleStruckCapitalT]", 
             RowBox[{
             "\[DoubleStruckCapitalS]", "+", "\[DoubleStruckCapitalT]"}]]}], 
           "]"}]}], 
         SuperscriptBox["\[Pi]", "2"]], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          SuperscriptBox["\[DoubleStruckCapitalT]", "2"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], 
         SuperscriptBox["\[Pi]", "2"]]}], ")"}]}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.979314266087343*^9, 3.9793144495091953`*^9}, {
   3.979370575810791*^9, 3.97937060138593*^9}, {3.979390709915118*^9, 
   3.979390714956332*^9}, {3.9793973330765867`*^9, 3.979397352689177*^9}, {
   3.9793973928542147`*^9, 3.979397415222291*^9}, {3.979468503278347*^9, 
   3.979468505221603*^9}, {3.979469235581649*^9, 3.979469255323801*^9}, {
   3.97946929764539*^9, 3.97946929841393*^9}, {3.979470371871869*^9, 
   3.979470393876912*^9}, {3.979470584154626*^9, 3.9794705902077293`*^9}, 
   3.979470929580872*^9, {3.9794712691029253`*^9, 3.9794712785090113`*^9}, {
   3.979547139177662*^9, 3.97954718625075*^9}, {3.979547225454953*^9, 
   3.9795472296557407`*^9}, {3.979547962892448*^9, 3.979547966684898*^9}, {
   3.979548260084573*^9, 3.97954829060981*^9}, {3.9795483275062313`*^9, 
   3.9795483904242067`*^9}, {3.979548421945006*^9, 3.97954842344713*^9}, {
   3.9795485190704393`*^9, 3.979548581081664*^9}, {3.9795486191457376`*^9, 
   3.979548636422894*^9}, {3.979548675048667*^9, 3.979548750838876*^9}, {
   3.97963407718486*^9, 3.979634198258507*^9}, {3.979653074486129*^9, 
   3.979653090170806*^9}, {3.9796533232337847`*^9, 3.979653350181315*^9}, 
   3.9798252884092073`*^9, 3.979825325489571*^9, {3.9798253568821173`*^9, 
   3.979825386054983*^9}, {3.979825421126958*^9, 3.979825430054906*^9}, {
   3.97982680365703*^9, 3.979826830516135*^9}, {3.979826879336981*^9, 
   3.97982689167669*^9}, {3.979889852791806*^9, 3.979889852852138*^9}, {
   3.995526033650435*^9, 3.995526047622312*^9}, {3.995526454070798*^9, 
   3.995526476580182*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"d75a1f43-84ea-468d-966e-8c8418cab02a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Our", " ", "definitions", " ", "of", " ", "S", " ", "and", " ", "T", " ",
      "must", " ", "be", " ", "rescaled", " ", "by", " ", "a", " ", "factor", 
     " ", "of", " ", "4", " ", "to", " ", "match", " ", "theirs"}], ",", " ", 
    
    RowBox[{
    "so", " ", "we", " ", "need", " ", "to", " ", "normalize", " ", "to", " ",
      "compare"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ourResult", "[", 
     RowBox[{"S_", ",", "T_"}], "]"}], "=", 
    RowBox[{
     RowBox[{
      FractionBox["2", "\[Pi]"], "ourResultNotNormalized"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[DoubleStruckCapitalS]", "->", " ", 
        RowBox[{"S", "/", "4"}]}], ",", 
       RowBox[{"\[DoubleStruckCapitalT]", "->", " ", 
        RowBox[{"T", "/", "4"}]}]}], "}"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.979314266087343*^9, 3.9793144495091953`*^9}, {
   3.979370575810791*^9, 3.97937060138593*^9}, {3.979390709915118*^9, 
   3.979390714956332*^9}, {3.9793973330765867`*^9, 3.979397352689177*^9}, {
   3.9793973928542147`*^9, 3.979397415222291*^9}, {3.979468503278347*^9, 
   3.979468505221603*^9}, {3.979469235581649*^9, 3.979469255323801*^9}, {
   3.97946929764539*^9, 3.97946929841393*^9}, {3.979470371871869*^9, 
   3.979470393876912*^9}, {3.979470584154626*^9, 3.9794705902077293`*^9}, 
   3.979470929580872*^9, {3.9794712691029253`*^9, 3.9794712785090113`*^9}, {
   3.979547139177662*^9, 3.97954718625075*^9}, {3.979547225454953*^9, 
   3.9795472296557407`*^9}, {3.979547962892448*^9, 3.979547966684898*^9}, {
   3.979548260084573*^9, 3.97954829060981*^9}, {3.9795483275062313`*^9, 
   3.9795483904242067`*^9}, {3.979548421945006*^9, 3.97954842344713*^9}, {
   3.9795485190704393`*^9, 3.979548581081664*^9}, {3.9795486191457376`*^9, 
   3.979548636422894*^9}, {3.979548675048667*^9, 3.979548750838876*^9}, {
   3.97963407718486*^9, 3.979634198258507*^9}, {3.979653074486129*^9, 
   3.979653090170806*^9}, {3.9796533232337847`*^9, 3.979653350181315*^9}, 
   3.9798252884092073`*^9, 3.979825325489571*^9, {3.9798253568821173`*^9, 
   3.979825386054983*^9}, {3.979825421126958*^9, 3.979825430054906*^9}, {
   3.97982680365703*^9, 3.979826830516135*^9}, {3.979826879336981*^9, 
   3.97982689167669*^9}, {3.979889852791806*^9, 3.979889852852138*^9}, {
   3.995526033650435*^9, 3.995526047622312*^9}, {3.995526454070798*^9, 
   3.995526476580182*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"911140cf-9996-4f0a-a26b-09a9185f8b0c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "area", " ", "corretion", " ", "is", " ", "the", " ", 
    FractionBox["1", 
     SuperscriptBox["L", "2"]], " ", "term"}], "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{
   RowBox[{
    RowBox[{"\[Delta]Area", "[", 
     RowBox[{"S_", ",", "T_"}], "]"}], "=", 
    RowBox[{"Coefficient", "[", 
     RowBox[{
      RowBox[{"ourResult", "[", 
       RowBox[{"S", ",", "T"}], "]"}], ",", "L", ",", 
      RowBox[{"-", "2"}]}], "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.979314266087343*^9, 3.9793144495091953`*^9}, {
   3.979370575810791*^9, 3.97937060138593*^9}, {3.979390709915118*^9, 
   3.979390714956332*^9}, {3.9793973330765867`*^9, 3.979397352689177*^9}, {
   3.9793973928542147`*^9, 3.979397415222291*^9}, {3.979468503278347*^9, 
   3.979468505221603*^9}, {3.979469235581649*^9, 3.979469255323801*^9}, {
   3.97946929764539*^9, 3.97946929841393*^9}, {3.979470371871869*^9, 
   3.979470393876912*^9}, {3.979470584154626*^9, 3.9794705902077293`*^9}, 
   3.979470929580872*^9, {3.9794712691029253`*^9, 3.9794712785090113`*^9}, {
   3.979547139177662*^9, 3.97954718625075*^9}, {3.979547225454953*^9, 
   3.9795472296557407`*^9}, {3.979547962892448*^9, 3.979547966684898*^9}, {
   3.979548260084573*^9, 3.97954829060981*^9}, {3.9795483275062313`*^9, 
   3.9795483904242067`*^9}, {3.979548421945006*^9, 3.97954842344713*^9}, {
   3.9795485190704393`*^9, 3.979548581081664*^9}, {3.9795486191457376`*^9, 
   3.979548636422894*^9}, {3.979548675048667*^9, 3.979548750838876*^9}, {
   3.97963407718486*^9, 3.979634198258507*^9}, {3.979653074486129*^9, 
   3.979653090170806*^9}, {3.9796533232337847`*^9, 3.979653350181315*^9}, {
   3.9798252884092073`*^9, 3.979825290504963*^9}, {3.97982545923525*^9, 
   3.979825476936756*^9}, {3.979826843074143*^9, 3.979826904974062*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"e2509996-ff2b-4be2-8516-313b20d72045"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"We", " ", "try", " ", "to", " ", "match", " ", "to", " ", 
    RowBox[{"h", "[", 
     RowBox[{"S", ",", "T", ",", "x"}], "]"}], " ", "at", " ", "the", " ", 
    "AdS", " ", "saddle"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"toCompare", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            RowBox[{"2", 
             SuperscriptBox["\[Pi]", "2"]}]]}], 
          FractionBox[
           RowBox[{"(", 
            RowBox[{"S", "+", "T"}], ")"}], 
           SuperscriptBox["L", "2"]], 
          RowBox[{"h", "[", 
           RowBox[{"S", ",", "T", ",", "x"}], "]"}]}], "/.", "saddleAdS"}], "//",
         "Simplify"}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"L", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
        "&"}]}], "//", "Normal"}], "//", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"#", ",", "L", ",", 
        RowBox[{"-", "2"}]}], "]"}], "&"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.979370611402923*^9, 3.979370680353114*^9}, {
   3.9793707311029377`*^9, 3.979370733046895*^9}, {3.979469476512248*^9, 
   3.979469495834319*^9}, {3.97946997593333*^9, 3.979469989882786*^9}, {
   3.979470127383061*^9, 3.979470139402791*^9}, 3.979470529924129*^9, {
   3.979546937938161*^9, 3.979546949201729*^9}, {3.97954803814814*^9, 
   3.9795480607942743`*^9}, 3.979548436409154*^9, {3.979548522002612*^9, 
   3.9795485424270887`*^9}, 3.979548605235124*^9, {3.979629567155594*^9, 
   3.979629595962946*^9}, {3.979629701202923*^9, 3.9796297048018913`*^9}, {
   3.979634243105913*^9, 3.9796342758050327`*^9}, {3.9809318460308733`*^9, 
   3.980931876041291*^9}, {3.9955260704880743`*^9, 3.995526073528143*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"79934e85-2267-4bfd-991f-e8d98d40d738"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Let", " ", "us", " ", "first", " ", "check", " ", "the", " ", 
     "symmetric", " ", "T"}], " ", "=", " ", 
    RowBox[{"S", " ", "configuration"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"They", " ", "match", " ", "exactly"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"\[Delta]Area", "[", 
       RowBox[{"S", ",", "T"}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"T", "->", "S"}], "}"}]}], "//", "FullSimplify"}], "//", 
    "Expand"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"toCompare", "/.", "saddleAdS"}], "/.", 
        RowBox[{"{", 
         RowBox[{"T", "->", "S"}], "}"}]}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"S", ",", "\[Infinity]", ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//",
      "FullSimplify"}], "//", "Expand"}]}]}]], "Input",
 CellChangeTimes->{{3.97939747568757*^9, 3.979397504059173*^9}, {
   3.979397575313126*^9, 3.97939762969335*^9}, {3.979468675154635*^9, 
   3.979468824847329*^9}, {3.979469173070786*^9, 3.9794692161972227`*^9}, {
   3.9794693238893147`*^9, 3.9794693580401983`*^9}, {3.979469510057477*^9, 
   3.979469512317883*^9}, {3.979470396528482*^9, 3.979470401113317*^9}, {
   3.9794705129479094`*^9, 3.9794705359774303`*^9}, 3.979470610479151*^9, {
   3.97947131713662*^9, 3.9794713418365383`*^9}, {3.979546555550437*^9, 
   3.979546556891474*^9}, {3.979546858701878*^9, 3.979546859366865*^9}, {
   3.979547978148204*^9, 3.979548001316378*^9}, {3.9795485919627953`*^9, 
   3.979548600352858*^9}, 3.979826900245718*^9, {3.995526071891671*^9, 
   3.995526077233363*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"d6fb2c6b-202d-4b6a-a1c9-2eee28ffb9e5"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["S", "2"], " ", 
    RowBox[{"Log", "[", "16", "]"}]}], 
   RowBox[{"96", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"15", " ", 
    SuperscriptBox["S", "2"], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.97939748716461*^9, 3.9793975055429907`*^9}, 
   3.979397600114353*^9, 3.979397631506939*^9, {3.979468675790833*^9, 
   3.9794687081581297`*^9}, {3.9794687410641336`*^9, 3.979468825144677*^9}, {
   3.979469173373562*^9, 3.979469216553054*^9}, {3.979469343051036*^9, 
   3.97946935849736*^9}, {3.979469510797399*^9, 3.9794695127586613`*^9}, {
   3.979470397644973*^9, 3.979470402091383*^9}, {3.9794705058988123`*^9, 
   3.9794705460262213`*^9}, {3.979470596996367*^9, 3.979470615653921*^9}, {
   3.979471318402596*^9, 3.979471343827011*^9}, {3.9795465573136272`*^9, 
   3.9795465603609247`*^9}, {3.979546859589199*^9, 3.9795468898833942`*^9}, 
   3.9795469522494802`*^9, 3.9795470487109127`*^9, 3.9795471903607187`*^9, 
   3.979547233259206*^9, 3.9795474430511513`*^9, {3.979547969794218*^9, 
   3.979548015666079*^9}, {3.9795484294798193`*^9, 3.979548441876967*^9}, {
   3.979548508822138*^9, 3.979548524015267*^9}, {3.9795485842501163`*^9, 
   3.979548607407867*^9}, {3.9795486396148167`*^9, 3.979548641798656*^9}, {
   3.979548702989859*^9, 3.979548764730876*^9}, 3.979548842811907*^9, {
   3.979549333516165*^9, 3.979549335971936*^9}, {3.979549427371842*^9, 
   3.979549429705855*^9}, 3.9796297062258587`*^9, {3.979634138059553*^9, 
   3.979634166058812*^9}, 3.979634202663169*^9, {3.979634262382966*^9, 
   3.979634277483829*^9}, {3.979653084942645*^9, 3.979653112255848*^9}, {
   3.9796533269591513`*^9, 3.9796533554023848`*^9}, 3.979825333546587*^9, {
   3.9798253760775347`*^9, 3.979825401840703*^9}, 3.979825434504836*^9, 
   3.979825482471079*^9, 3.979826909397946*^9, 3.979836480459936*^9, 
   3.979889881911838*^9, {3.98093185883309*^9, 3.9809318784946136`*^9}, 
   3.981194280582847*^9, 3.9847487870512323`*^9, 3.984748822208194*^9, 
   3.995526078160881*^9, 3.995526500853084*^9},
 CellLabel->
  "Out[147]=",ExpressionUUID->"895e23c2-5535-4a8f-a9ab-a2e6c3a87fc3"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox["S", "2"], " ", 
    RowBox[{"Log", "[", "16", "]"}]}], 
   RowBox[{"96", " ", "\[Pi]"}]], "-", 
  FractionBox[
   RowBox[{"15", " ", 
    SuperscriptBox["S", "2"], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   RowBox[{"32", " ", 
    SuperscriptBox["\[Pi]", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.97939748716461*^9, 3.9793975055429907`*^9}, 
   3.979397600114353*^9, 3.979397631506939*^9, {3.979468675790833*^9, 
   3.9794687081581297`*^9}, {3.9794687410641336`*^9, 3.979468825144677*^9}, {
   3.979469173373562*^9, 3.979469216553054*^9}, {3.979469343051036*^9, 
   3.97946935849736*^9}, {3.979469510797399*^9, 3.9794695127586613`*^9}, {
   3.979470397644973*^9, 3.979470402091383*^9}, {3.9794705058988123`*^9, 
   3.9794705460262213`*^9}, {3.979470596996367*^9, 3.979470615653921*^9}, {
   3.979471318402596*^9, 3.979471343827011*^9}, {3.9795465573136272`*^9, 
   3.9795465603609247`*^9}, {3.979546859589199*^9, 3.9795468898833942`*^9}, 
   3.9795469522494802`*^9, 3.9795470487109127`*^9, 3.9795471903607187`*^9, 
   3.979547233259206*^9, 3.9795474430511513`*^9, {3.979547969794218*^9, 
   3.979548015666079*^9}, {3.9795484294798193`*^9, 3.979548441876967*^9}, {
   3.979548508822138*^9, 3.979548524015267*^9}, {3.9795485842501163`*^9, 
   3.979548607407867*^9}, {3.9795486396148167`*^9, 3.979548641798656*^9}, {
   3.979548702989859*^9, 3.979548764730876*^9}, 3.979548842811907*^9, {
   3.979549333516165*^9, 3.979549335971936*^9}, {3.979549427371842*^9, 
   3.979549429705855*^9}, 3.9796297062258587`*^9, {3.979634138059553*^9, 
   3.979634166058812*^9}, 3.979634202663169*^9, {3.979634262382966*^9, 
   3.979634277483829*^9}, {3.979653084942645*^9, 3.979653112255848*^9}, {
   3.9796533269591513`*^9, 3.9796533554023848`*^9}, 3.979825333546587*^9, {
   3.9798253760775347`*^9, 3.979825401840703*^9}, 3.979825434504836*^9, 
   3.979825482471079*^9, 3.979826909397946*^9, 3.979836480459936*^9, 
   3.979889881911838*^9, {3.98093185883309*^9, 3.9809318784946136`*^9}, 
   3.981194280582847*^9, 3.9847487870512323`*^9, 3.984748822208194*^9, 
   3.995526078160881*^9, 3.995526500871448*^9},
 CellLabel->
  "Out[148]=",ExpressionUUID->"b4a0c49a-274f-4b1e-82d8-05fb9fe7b0fd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Now", " ", "try", " ", "T"}], " ", "=", " ", 
   RowBox[{"\[Alpha]", " ", "S"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.97946999207946*^9, 3.979469995965969*^9}},
 CellLabel->
  "In[733]:=",ExpressionUUID->"7f8ef168-ab0c-487f-bec0-16756823b5f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"ourResultSNotEqualT", "[", 
   RowBox[{"S_", ",", "\[Alpha]_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Delta]Area", "[", 
      RowBox[{"S", ",", "T"}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{"T", "->", 
       RowBox[{"\[Alpha]", " ", "S"}]}], "}"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", "S", ",", "Simplify"}], "]"}], "&"}]}], "//", 
   "PowerExpand"}]}]], "Input",
 CellChangeTimes->{{3.979470003135561*^9, 3.979470043548389*^9}, {
   3.979470074715864*^9, 3.979470097745791*^9}, {3.9794702431925592`*^9, 
   3.9794702454753323`*^9}, {3.979470287073862*^9, 3.9794702963509903`*^9}, {
   3.979470406850194*^9, 3.979470407537115*^9}, {3.979470451450714*^9, 
   3.979470452475827*^9}, 3.979470551703652*^9, {3.9795466064074097`*^9, 
   3.979546607296376*^9}, {3.9795480843922663`*^9, 3.979548103321945*^9}, 
   3.979826914477763*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"90404eb5-f3d7-4f54-8cbe-1d564a4c1d79"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"48", " ", 
    SuperscriptBox["\[Pi]", "3"]}]], 
  RowBox[{
   SuperscriptBox["S", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Log", "[", "\[Alpha]", "]"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", "\[Alpha]", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "\[Alpha]"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "\[Alpha]"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", "\[Alpha]"]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Alpha]"}], "]"}], "2"]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", "\[Alpha]"]}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{"1", "+", "\[Alpha]"}], "]"}], "2"]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Alpha]", " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "\[Alpha]", "]"}], "-", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "\[Alpha]"}], "]"}]}], ")"}]}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Alpha]"}], "]"}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "\[Alpha]"}]}], "]"}]}], "+", 
     RowBox[{"18", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        RowBox[{"-", "\[Alpha]"}]}], "]"}]}], "+", 
     RowBox[{"18", " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["\[Alpha]", 
         RowBox[{"1", "+", "\[Alpha]"}]]}], "]"}]}], "-", 
     RowBox[{"18", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["\[Alpha]", 
         RowBox[{"1", "+", "\[Alpha]"}]]}], "]"}]}], "+", 
     RowBox[{"18", " ", 
      SuperscriptBox["\[Alpha]", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{
  3.9794705769432383`*^9, 3.979470804459477*^9, 3.979471347403791*^9, {
   3.979546605221045*^9, 3.979546607624691*^9}, {3.979546892740491*^9, 
   3.9795469034852962`*^9}, 3.9795469596316032`*^9, 3.97954704993478*^9, {
   3.979547192251575*^9, 3.979547234331809*^9}, {3.979548068000177*^9, 
   3.9795481045154552`*^9}, 3.979548295976307*^9, {3.979548398337563*^9, 
   3.9795484062516403`*^9}, 3.979548648267263*^9, 3.9795488447817383`*^9, 
   3.979549338227001*^9, 3.979549431064803*^9, 3.9796297075967493`*^9, 
   3.979634086976632*^9, {3.979634140104891*^9, 3.979634167216482*^9}, 
   3.9796342039845247`*^9, {3.9796342640008173`*^9, 3.979634279378406*^9}, {
   3.9796533293103857`*^9, 3.979653357937223*^9}, 3.979825489100047*^9, {
   3.979826914906865*^9, 3.9798269165545263`*^9}, 3.9798364853524427`*^9, 
   3.979889885039446*^9, 3.980931887766923*^9, 3.9811942827691803`*^9, 
   3.984748789197996*^9, 3.984748823506192*^9, 3.9955260812649393`*^9, 
   3.995526502658164*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"a0a2e286-1968-4f59-93ea-50e0f909dbd6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"toCompareSNotEqualT", "[", 
   RowBox[{"S_", ",", "\[Alpha]_"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"toCompare", "/.", 
        RowBox[{"{", 
         RowBox[{"T", "->", 
          RowBox[{"\[Alpha]", " ", "S"}]}], "}"}]}], "//", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"#", ",", 
          RowBox[{"{", 
           RowBox[{"S", ",", "\[Infinity]", ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "]"}], "&"}]}], "//", "Normal"}], "//",
      "Simplify"}], "//", "PowerExpand"}], "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", "S", ",", "FullSimplify"}], "]"}], "&"}]}]}]], "Input",\

 CellChangeTimes->{{3.979470003135561*^9, 3.979470043548389*^9}, {
   3.979470074715864*^9, 3.979470097745791*^9}, {3.9794702431925592`*^9, 
   3.9794702454753323`*^9}, {3.979470287073862*^9, 3.9794702963509903`*^9}, {
   3.979470406850194*^9, 3.979470407537115*^9}, {3.979470451450714*^9, 
   3.979470452475827*^9}, 3.979470551703652*^9, {3.979546573435337*^9, 
   3.979546611373667*^9}, {3.9795468485443697`*^9, 3.979546850236045*^9}, {
   3.979547208035639*^9, 3.97954721424034*^9}, {3.979548121598515*^9, 
   3.9795481339940643`*^9}, {3.97983960758755*^9, 3.9798396482638903`*^9}, {
   3.979840341115666*^9, 3.979840422875286*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"b360b7ee-41b9-435b-8b85-d96307cb9b4f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["S", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Alpha]", "2"], " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[Alpha]", "2"]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Alpha]"}], "]"}]}]}], ")"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "\[Alpha]"}], "]"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", "\[Alpha]"}]]}], "]"}]}], "+", 
     RowBox[{"3", " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "\[Alpha]", "]"}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Alpha]"}], "]"}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        FractionBox["\[Alpha]", 
         RowBox[{"1", "+", "\[Alpha]"}]]}], "]"}]}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "\[Alpha]"}]}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["1", 
         RowBox[{"1", "+", "\[Alpha]"}]]}], "]"}]}], "-", 
     RowBox[{"9", " ", "\[Alpha]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[Alpha]"}], ")"}], " ", 
      RowBox[{"PolyLog", "[", 
       RowBox[{"3", ",", 
        FractionBox["\[Alpha]", 
         RowBox[{"1", "+", "\[Alpha]"}]]}], "]"}]}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "\[Alpha]"}], ")"}], "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
  RowBox[{"24", " ", 
   SuperscriptBox["\[Pi]", "3"]}]]], "Output",
 CellChangeTimes->{
  3.9795481362733793`*^9, 3.979548298156261*^9, {3.9795483954152117`*^9, 
   3.9795484112002583`*^9}, 3.979548650083302*^9, 3.979548847516877*^9, 
   3.979549340358548*^9, 3.979549432997422*^9, 3.979629709551202*^9, 
   3.979634088702071*^9, {3.979634142075466*^9, 3.979634169858418*^9}, 
   3.979634206111498*^9, {3.979634267529097*^9, 3.9796342813995943`*^9}, {
   3.9796533313341217`*^9, 3.979653360280181*^9}, 3.979825491139955*^9, 
   3.979826918471504*^9, 3.979836487185343*^9, {3.979839619687615*^9, 
   3.9798396491484327`*^9}, 3.9798403530697727`*^9, {3.979840406216366*^9, 
   3.979840424637535*^9}, 3.979889887495529*^9, 3.9809318898712606`*^9, 
   3.9811942852490997`*^9, {3.984748808107685*^9, 3.984748827365409*^9}, 
   3.995526085808255*^9, 3.995526505389249*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"e653179d-579f-43de-8b13-16e817965e4e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"We", " ", "see", " ", "that", " ", "the", " ", "results", " ", 
    RowBox[{"match", "!"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"ourResultSNotEqualT", "[", 
       RowBox[{"S", ",", "\[Alpha]"}], "]"}], "-", " ", 
      RowBox[{"toCompareSNotEqualT", "[", 
       RowBox[{"S", ",", "\[Alpha]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"S", ",", "\[Alpha]"}], "}"}], ",", 
     RowBox[{
      RowBox[{"F", "[", 
       RowBox[{"Simplify", "[", "#", "]"}], "]"}], "&"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Cases", "[", 
       RowBox[{"#", ",", 
        RowBox[{
         RowBox[{"F", "[", "a_", "]"}], ":>", "a"}], ",", "\[Infinity]"}], 
       "]"}], "&"}], "@", "%"}], "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", " ", ",", 
       RowBox[{"{", 
        RowBox[{"\[Alpha]", ",", "0", ",", "15"}], "}"}], ",", 
       RowBox[{"Assumptions", "->", 
        RowBox[{"\[Alpha]", ">", "0"}]}]}], "]"}], "&"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9798243847931347`*^9, 3.97982440133887*^9}, {
  3.97982451960772*^9, 3.979824570950238*^9}, {3.979824617609522*^9, 
  3.9798246543946733`*^9}, {3.979826929270926*^9, 3.979826942008087*^9}, {
  3.979827042892583*^9, 3.979827048996779*^9}, {3.9798397900654497`*^9, 
  3.979839813354733*^9}, {3.979841715927479*^9, 3.979841773839716*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"617b235e-7380-4cf8-a78a-96473ea98dbc"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["S", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["\[Alpha]", "2"], " ", 
     RowBox[{"F", "[", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", 
           FractionBox["1", "\[Alpha]"]}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", "\[Alpha]"}], "]"}], "2"]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "\[Alpha]", "]"}], "-", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "\[Alpha]"}], "]"}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "\[Alpha]"}]}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "\[Alpha]", "]"}], "-", 
           RowBox[{"Log", "[", 
            RowBox[{"1", "+", "\[Alpha]"}], "]"}]}], ")"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox["\[Alpha]", 
            RowBox[{"1", "+", "\[Alpha]"}]]}], "]"}]}]}], 
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "]"}]}], "+", 
    RowBox[{"F", "[", 
     FractionBox[
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Alpha]"}], "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", 
          FractionBox["1", "\[Alpha]"]}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Alpha]"}], "]"}], "2"]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Alpha]"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"-", "\[Alpha]"}]}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "+", "\[Alpha]"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          FractionBox["1", 
           RowBox[{"1", "+", "\[Alpha]"}]]}], "]"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"-", "\[Alpha]"}]}], "]"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", 
           RowBox[{"1", "+", "\[Alpha]"}]]}], "]"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["\[Alpha]", 
           RowBox[{"1", "+", "\[Alpha]"}]]}], "]"}]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], 
      RowBox[{"48", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], "]"}], "+", 
    RowBox[{"\[Alpha]", " ", 
     RowBox[{"F", "[", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Alpha]"}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           RowBox[{"-", "\[Alpha]"}]}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Alpha]"}], "]"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox["1", 
            RowBox[{"1", "+", "\[Alpha]"}]]}], "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", "\[Alpha]", "]"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox["\[Alpha]", 
            RowBox[{"1", "+", "\[Alpha]"}]]}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "+", "\[Alpha]"}], "]"}], " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"2", ",", 
           FractionBox["\[Alpha]", 
            RowBox[{"1", "+", "\[Alpha]"}]]}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           RowBox[{"-", "\[Alpha]"}]}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox["1", 
            RowBox[{"1", "+", "\[Alpha]"}]]}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"PolyLog", "[", 
          RowBox[{"3", ",", 
           FractionBox["\[Alpha]", 
            RowBox[{"1", "+", "\[Alpha]"}]]}], "]"}]}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}]}], 
       RowBox[{"12", " ", 
        SuperscriptBox["\[Pi]", "3"]}]], "]"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.979824386046433*^9, 3.979824402114653*^9}, 
   3.9798244345699053`*^9, {3.979824523381143*^9, 3.97982457135567*^9}, {
   3.979824622951084*^9, 3.979824654730516*^9}, 3.979825492401238*^9, {
   3.979826920355732*^9, 3.979826951907404*^9}, {3.9798270284834557`*^9, 
   3.979827062416819*^9}, 3.9798364876859407`*^9, {3.979839790678594*^9, 
   3.979839813795268*^9}, {3.9798417165670977`*^9, 3.979841774363681*^9}, 
   3.979889889439712*^9, 3.979901697720521*^9, 3.980931899675498*^9, 
   3.9811942884229403`*^9, 3.9847488308019943`*^9, {3.99552608720612*^9, 
   3.995526096138529*^9}, 3.995526506917804*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"4518d0d2-53b3-4145-91e7-14ea35f2bb13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]", "]"}], "16"],
    SeriesData[$CellContext`\[Alpha], 0, {}, 16, 16, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]", "]"}], "16"],
    SeriesData[$CellContext`\[Alpha], 0, {}, 16, 16, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Alpha]", "]"}], "16"],
    SeriesData[$CellContext`\[Alpha], 0, {}, 16, 16, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.979824386046433*^9, 3.979824402114653*^9}, 
   3.9798244345699053`*^9, {3.979824523381143*^9, 3.97982457135567*^9}, {
   3.979824622951084*^9, 3.979824654730516*^9}, 3.979825492401238*^9, {
   3.979826920355732*^9, 3.979826951907404*^9}, {3.9798270284834557`*^9, 
   3.979827062416819*^9}, 3.9798364876859407`*^9, {3.979839790678594*^9, 
   3.979839813795268*^9}, {3.9798417165670977`*^9, 3.979841774363681*^9}, 
   3.979889889439712*^9, 3.979901697720521*^9, 3.980931899675498*^9, 
   3.9811942884229403`*^9, 3.9847488308019943`*^9, {3.99552608720612*^9, 
   3.995526096138529*^9}, 3.995526515853632*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"2b6dc423-6280-47c7-b509-bfdd0a96bc5f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Here", " ", "we", " ", "plot", " ", "the", " ", "two", " ", "results", " ",
     "and", " ", "see", " ", "they", " ", "agree", " ", "perfectly"}], "*)"}],
   "\[IndentingNewLine]", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"ourResultSNotEqualT", "[", 
        RowBox[{"S", ",", "\[Alpha]"}], "]"}], 
       SuperscriptBox["S", "2"]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "100"}], "}"}], ",", 
      RowBox[{"PlotStyle", "->", "Red"}]}], "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"toCompareSNotEqualT", "[", 
        RowBox[{"S", ",", "\[Alpha]"}], "]"}], 
       SuperscriptBox["S", "2"]], ",", 
      RowBox[{"{", 
       RowBox[{"\[Alpha]", ",", "0", ",", "100"}], "}"}]}], "]"}], ",", 
    RowBox[{"PlotRange", "->", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.979470003135561*^9, 3.979470043548389*^9}, {
   3.979470074715864*^9, 3.979470097745791*^9}, {3.9794702431925592`*^9, 
   3.9794702454753323`*^9}, {3.979470287073862*^9, 3.9794702963509903`*^9}, {
   3.979470406850194*^9, 3.979470407537115*^9}, {3.979470451450714*^9, 
   3.979470452475827*^9}, 3.979470551703652*^9, {3.979546573435337*^9, 
   3.979546611373667*^9}, {3.9795468485443697`*^9, 3.979546850236045*^9}, {
   3.979547208035639*^9, 3.97954721424034*^9}, {3.979548121598515*^9, 
   3.979548175548422*^9}, {3.979548305985858*^9, 3.979548307920532*^9}, {
   3.979549044442855*^9, 3.97954904977899*^9}, {3.979629631101173*^9, 
   3.979629647801195*^9}, {3.979653338239519*^9, 3.979653344091879*^9}, {
   3.979824421091234*^9, 3.979824431759478*^9}, {3.979827051045055*^9, 
   3.979827059442638*^9}, {3.979841786564411*^9, 3.9798417958739157`*^9}, {
   3.9955261080996532`*^9, 3.995526154770172*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"1cb9c9b3-5ab8-4853-943b-05a4305ce88e"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV1Gk8lAsbBvDRa8uhhsiSc86EHLTIkkrpuWVJZM3ylEhTlqLSMKVCtpQ9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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]], 
              Line[CompressedData["
1:eJwV1Gk8lAsbBvDRa8uhhsiSc86EHLTIkkrpuWVJZM3ylEhTlqLSMKVCtpQ9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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 100}, {-0.0959694607246863, 0.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 100}, {-0.0959694607246863, 0.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]], 
          Line[CompressedData["
1:eJwV1Gk8lAsbBvDRa8uhhsiSc86EHLTIkkrpuWVJZM3ylEhTlqLSMKVCtpQ9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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0, 100}, {-0.0959694607246863, 0.}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.24, 0.6, 0.8], AbsoluteThickness[2], Opacity[1.], 
          LineBox[CompressedData["
1:eJwV1Gk81IseBvCpY8ulpqgsczoTciwVIkXp/1NIZE38LUlTliJpUJQkSmGQ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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]], 
              Line[CompressedData["
1:eJwV1Gk81IseBvCpY8ulpqgsczoTciwVIkXp/1NIZE38LUlTliJpUJQkSmGQ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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{0, 100}, {-0.09596946072464597, 0.}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{0, 100}, {-0.09596946072464597, 0.}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.24, 0.6, 0.8], 
              AbsoluteThickness[2]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]], 
          Line[CompressedData["
1:eJwV1Gk81IseBvCpY8ulpqgsczoTciwVIkXp/1NIZE38LUlTliJpUJQkSmGQ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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{0, 100}, {-0.09596946072464597, 0.}}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->{520.7031249999995, Automatic},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.979470011166751*^9, 3.979470043844161*^9, 3.979470099158558*^9, 
   3.9794701456866007`*^9, 3.9794702477631702`*^9, 3.9794702985146017`*^9, {
   3.9794704384134417`*^9, 3.9794704552770357`*^9}, 3.979471352672591*^9, 
   3.979546588598489*^9, 3.9795466323902397`*^9, 3.979546851567358*^9, {
   3.9795468948797197`*^9, 3.979546905226532*^9}, 3.979546961688251*^9, 
   3.979547057113344*^9, {3.979547194600542*^9, 3.9795472366601057`*^9}, {
   3.979548073011402*^9, 3.979548076713876*^9}, {3.9795481574048977`*^9, 
   3.979548175945372*^9}, 3.979548299092745*^9, {3.979548392960823*^9, 
   3.979548411623107*^9}, 3.979548475070445*^9, {3.97954865099159*^9, 
   3.979548654064479*^9}, 3.97954884837854*^9, 3.979549057097913*^9, {
   3.979549341430175*^9, 3.9795493434871693`*^9}, 3.979549433073757*^9, 
   3.979629710558051*^9, {3.979634083845573*^9, 3.9796340892899847`*^9}, {
   3.979634143117928*^9, 3.979634170463134*^9}, 3.9796342071404133`*^9, {
   3.9796342687505083`*^9, 3.979634282738429*^9}, {3.979653332310315*^9, 
   3.97965336115243*^9}, {3.979824421557963*^9, 3.97982442980995*^9}, 
   3.979825495107795*^9, 3.979826922922422*^9, 3.9798270606321983`*^9, 
   3.979836488593852*^9, {3.9798417892495337`*^9, 3.9798417962761097`*^9}, 
   3.98093191083678*^9, 3.981194298036173*^9, 3.9847488471694937`*^9, {
   3.995526100207449*^9, 3.995526130819639*^9}, {3.9955261628866158`*^9, 
   3.995526164394261*^9}, 3.995526524884694*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"801ebb09-4242-49f2-a64f-1b0ee72da1b2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Perfect match with Regge when S \\to \\infty for the Log[S] term\
\>", "Section",
 CellChangeTimes->{{3.984748998289168*^9, 3.9847490509692907`*^9}, {
  3.984749091075726*^9, 3.9847491059831877`*^9}, {3.984749260688814*^9, 
  3.984749261893929*^9}},ExpressionUUID->"0c423ce8-2a64-43da-b15e-\
9c66bbd3b5bd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ourResult", "[", 
      RowBox[{"S", ",", "T"}], "]"}], "//", "PowerExpand"}], "//", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"S", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "&"}]}], 
   "//", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"#", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log", "[", "S", "]"}], ",", "T"}], "}"}], ",", "Simplify"}], 
     "]"}], "&"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.984748872902615*^9, 3.984748989840575*^9}, 
   3.984749196123013*^9, 3.985089670864053*^9},
 CellLabel->
  "In[154]:=",ExpressionUUID->"b767e716-c160-42b3-9f5c-d69b87003d47"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["T", 
      RowBox[{"2", " ", "\[Pi]"}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"15", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       SuperscriptBox["T", "2"]}], 
      RowBox[{"48", " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox["\[Pi]", "3"]}]]}], ")"}], " ", 
   RowBox[{"Log", "[", "S", "]"}]}], "-", 
  FractionBox[
   RowBox[{"T", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"Log", "[", "T", "]"}]}], ")"}]}], 
   RowBox[{"2", " ", "\[Pi]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["T", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "87"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"30", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
       RowBox[{"Log", "[", "T", "]"}]}], "+", 
      RowBox[{"36", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
   RowBox[{"96", " ", 
    SuperscriptBox["L", "2"], " ", 
    SuperscriptBox["\[Pi]", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.9955261684794073`*^9, 3.995526173809648*^9}, 
   3.99552652802453*^9},
 CellLabel->
  "Out[154]=",ExpressionUUID->"84e40d8f-ad7f-4833-a3ce-b5059491bb88"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1680, 930},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c5942fac-06a9-4d6b-87fb-ee7c858e0756"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 204, 3, 66, "Section",ExpressionUUID->"e94777ea-eb76-4ca0-978b-68e63647da09"],
Cell[CellGroupData[{
Cell[809, 29, 340, 5, 53, "Subsection",ExpressionUUID->"68bbad03-6de8-4e2b-a21a-9bad8c28e435"],
Cell[1152, 36, 4639, 147, 112, "Input",ExpressionUUID->"7b80e931-d2d1-4e63-bfc1-75c00d6b01e6"],
Cell[CellGroupData[{
Cell[5816, 187, 1438, 41, 70, "Input",ExpressionUUID->"47595a6c-f4ba-4b37-bb1d-cd3c09fe2241"],
Cell[7257, 230, 834, 15, 46, "Output",ExpressionUUID->"a5e68090-f27f-4018-a7db-cd45b7cc0352"]
}, Open  ]],
Cell[8106, 248, 425, 8, 29, "Input",ExpressionUUID->"1b473228-e5ae-474b-af50-5fd095e2681d"],
Cell[8534, 258, 1806, 52, 113, "Input",ExpressionUUID->"55f9b5d6-9e17-4d73-a079-56fd6fca3d14"],
Cell[CellGroupData[{
Cell[10365, 314, 1310, 37, 68, "Input",ExpressionUUID->"777f043a-156d-4e8c-8e89-80c05545b85a"],
Cell[11678, 353, 793, 16, 45, "Output",ExpressionUUID->"0ca97a83-7546-4d8a-8e2a-34e8a3df3be2"]
}, Open  ]],
Cell[12486, 372, 974, 27, 35, "Input",ExpressionUUID->"93c20843-9009-410f-8853-f10a02a713c1"],
Cell[CellGroupData[{
Cell[13485, 403, 509, 14, 29, "Input",ExpressionUUID->"379932b0-afc5-4413-91ea-65a98bee12fe"],
Cell[13997, 419, 824, 19, 33, "Output",ExpressionUUID->"e88431fa-f196-4eae-8805-d92f3293734e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14858, 443, 1273, 32, 49, "Input",ExpressionUUID->"6e98482e-72e6-4808-a297-1f5105aa4f2b"],
Cell[16134, 477, 1182, 32, 45, "Output",ExpressionUUID->"0d998594-c6e0-45e7-82c2-ea90c8e373bd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17365, 515, 370, 6, 53, "Subsection",ExpressionUUID->"809e37d4-4a3a-4ecb-b2b2-d7679bb68b85"],
Cell[17738, 523, 7296, 175, 234, "Input",ExpressionUUID->"d75a1f43-84ea-468d-966e-8c8418cab02a"],
Cell[25037, 700, 2548, 48, 65, "Input",ExpressionUUID->"911140cf-9996-4f0a-a26b-09a9185f8b0c"],
Cell[27588, 750, 1922, 35, 54, "Input",ExpressionUUID->"e2509996-ff2b-4be2-8516-313b20d72045"],
Cell[29513, 787, 1987, 47, 66, "Input",ExpressionUUID->"79934e85-2267-4bfd-991f-e8d98d40d738"],
Cell[CellGroupData[{
Cell[31525, 838, 1953, 47, 90, "Input",ExpressionUUID->"d6fb2c6b-202d-4b6a-a1c9-2eee28ffb9e5"],
Cell[33481, 887, 2251, 39, 49, "Output",ExpressionUUID->"895e23c2-5535-4a8f-a9ab-a2e6c3a87fc3"],
Cell[35735, 928, 2251, 39, 49, "Output",ExpressionUUID->"b4a0c49a-274f-4b1e-82d8-05fb9fe7b0fd"]
}, Open  ]],
Cell[38001, 970, 301, 7, 29, "Input",ExpressionUUID->"7f8ef168-ab0c-487f-bec0-16756823b5f4"],
Cell[CellGroupData[{
Cell[38327, 981, 1025, 24, 29, "Input",ExpressionUUID->"90404eb5-f3d7-4f54-8cbe-1d564a4c1d79"],
Cell[39355, 1007, 3697, 91, 81, "Output",ExpressionUUID->"a0a2e286-1968-4f59-93ea-50e0f909dbd6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43089, 1103, 1447, 34, 29, "Input",ExpressionUUID->"b360b7ee-41b9-435b-8b85-d96307cb9b4f"],
Cell[44539, 1139, 2990, 76, 54, "Output",ExpressionUUID->"e653179d-579f-43de-8b13-16e817965e4e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47566, 1220, 1577, 39, 70, "Input",ExpressionUUID->"617b235e-7380-4cf8-a78a-96473ea98dbc"],
Cell[49146, 1261, 5478, 144, 164, "Output",ExpressionUUID->"4518d0d2-53b3-4145-91e7-14ea35f2bb13"],
Cell[54627, 1407, 1292, 28, 35, "Output",ExpressionUUID->"2b6dc423-6280-47c7-b509-bfdd0a96bc5f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55956, 1440, 1962, 41, 67, "Input",ExpressionUUID->"1cb9c9b3-5ab8-4853-943b-05a4305ce88e"],
Cell[57921, 1483, 29316, 554, 329, "Output",ExpressionUUID->"801ebb09-4242-49f2-a64f-1b0ee72da1b2"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[87298, 2044, 316, 6, 66, "Section",ExpressionUUID->"0c423ce8-2a64-43da-b15e-9c66bbd3b5bd"],
Cell[CellGroupData[{
Cell[87639, 2054, 769, 23, 49, "Input",ExpressionUUID->"b767e716-c160-42b3-9f5c-d69b87003d47"],
Cell[88411, 2079, 1444, 47, 74, "Output",ExpressionUUID->"84e40d8f-ad7f-4833-a3ce-b5059491bb88"]
}, Open  ]]
}, Open  ]]
}
]
*)


